MemoProAgent: Toward Memory-Driven Proactive Assistance

As assistants move from reactive answering toward proactive intervention, memory changes role: it no longer only supplies the answer to a query, it determines whether and when to speak at all. Prior work in this setting hands the system the relevant fact in context; we study the regime that makes the problem hard, where the evidence justifying an intervention must be mined from a long-horizon personal memory. We introduce MemoProBench, a benchmark for memory-driven proactive assistance (MPA), pairing egocentric video with year-long, distractor-rich user memories (~618K tokens on average), human-verified trigger windows, and a protocol that scores content and timing jointly. Every baseline we evaluate performs poorly (at most 15%), including frontier models given summarized or retrieval-augmented memory. A controlled study explains why: with oracle evidence delivered inside the trigger window GPT-5.3-Chat reaches 96%; letting it choose the timing drops it to 38%, and replacing oracle evidence with retrieval drops it to 15%. Content and timing are separately necessary, and missing either is catastrophic. Guided by this, we build MemoProAgent with a plug-and-play harness that surfaces memory from a graph-organized store and gates it down to what is worth interrupting for, plus a lightweight RL stage that curbs early and repeated firing. Without any training, MemoProAgent lifts strict accuracy from below 10% to 37.5% on Qwen3.8-27B and 38% on GPT-5.3-Chat; RL post-training reaches 42.4%.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}


==> figures/frontier_bar.py <==
"""
Frontier bar chart (appendix): applying GPM to gpt-5.3-chat (windowed, strict Perfect).
Values from Table 4 (tab:main). Style mirrors make_robustness_panel.py:
Ganyu deep-teal/brick palette with white hatching, closed frame, large fonts,
Δ callout (horizontal extension + rise-arrow + box). Sized for ~1/3 page.
"""
from pathlib import Path
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

mpl.rcParams["hatch.linewidth"] = 1.0
HERE = Path(__file__).resolve().parent

# ── Ganyu palette ─────────────────────────────────────────────────────────
COLOR_PLAIN = "#3e5e7d"   # deep teal-slate (baselines)
COLOR_AGAR  = "#9c3d2e"   # deep brick red (GPM)
COLOR_DPOS  = "#138d75"   # teal-green for positive Δ
HATCH_PLAIN = "//"
HATCH_AGAR  = "xx"

LABEL_FS, TICK_FS, ANNOT_FS = 22, 20, 20

labels  = ["None", "Summary", "RAG", "MemoProAgent\n(ours)"]
vals    = [0.0, 1.5, 10.0, 38.0]
colors  = [COLOR_PLAIN, COLOR_PLAIN, COLOR_PLAIN, COLOR_AGAR]
hatches = [HATCH_PLAIN, HATCH_PLAIN, HATCH_PLAIN, HATCH_AGAR]

fig, ax = plt.subplots(figsize=(5.6, 5.2))
x = np.arange(len(labels))
for xi, v, c, h in zip(x, vals, colors, hatches):
    ax.bar(xi, v, 0.62, color=c, edgecolor="white", linewidth=0.0, hatch=h, zorder=3)

# value label on top of each bar
for xi, v in zip(x, vals):
    xoff = 0.12 if v == 38.0 else 0.0
    ax.text(xi + xoff, v + 0.8, f"{v:.1f}", ha="center", va="bottom",
            fontsize=ANNOT_FS - 2, color="#33414f", fontweight="bold", zorder=6)

# Δ callout: best baseline (RAG @ x=2, 10.0) -> GPM (@ x=3, 38.0)
p, e = 10.0, 38.0
d_abs, d_rel = e - p, (e - p) / p * 100
ax.plot([2, 3], [e, e], color="black", lw=1.2, alpha=0.9, zorder=4)
ax.annotate("", xy=(2, e), xytext=(2, p + 2.2),
            arrowprops=dict(arrowstyle="-|>,head_length=0.5,head_width=0.4",
                            color="black", lw=1.6, shrinkA=0, shrinkB=0, mutation_scale=20))
ax.text(2.35, e + 3.2, f"+{d_abs:.1f}\n+{d_rel:.0f}%",
        ha="center", va="bottom", fontsize=ANNOT_FS, color=COLOR_DPOS, fontweight="bold",
        bbox=dict(boxstyle="round,pad=0.2", fc="white", ec=COLOR_DPOS, lw=1.2, alpha=0.95),
        zorder=5)

ax.set_xticks(x)
ax.set_xticklabels(labels, fontsize=TICK_FS - 2, rotation=20, ha="right")
ax.set_ylabel("Perfect (%)", fontsize=LABEL_FS)
ax.set_ylim(0, 52)
for spine in ax.spines.values():
    spine.set_visible(True)
    spine.set_linewidth(1.0)
ax.grid(axis="y", alpha=0.25, linewidth=0.6, zorder=0)
ax.set_axisbelow(True)
ax.tick_params(axis="y", labelsize=TICK_FS)
ax.tick_params(axis="x", length=0)
fig.tight_layout()
fig.savefig(HERE / "frontier_perfect.pdf", bbox_inches="tight")
fig.savefig(HERE / "frontier_perfect.png", dpi=180, bbox_inches="tight")
print("saved figures/frontier_perfect.pdf")


==> figures/probing_panel.py <==
"""
Three probing sub-figures (Section 6.3): generalization, negative-sample false-trigger,
ablation. Each saved as a separate PDF for use with LaTeX subfigure (Figure 4a/4b/4c).
Grouped bars = Windowed vs Streaming. Ganyu palette + white hatching. Data from Tables 6-8.
Output: figures/probe_general.pdf, probe_negative.pdf, probe_ablation.pdf.
"""
from pathlib import Path
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

mpl.rcParams["hatch.linewidth"] = 1.0
HERE = Path(__file__).resolve().parent

# ── Ganyu palette (two series) ────────────────────────────────────────────
C_WIN = "#3e5e7d"   # deep teal-slate  (Windowed)
C_STR = "#9c3d2e"   # deep brick red   (Streaming)
H_WIN, H_STR = "//", "xx"

TITLE_FS, LABEL_FS, TICK_FS, LEG_FS, VAL_FS = 24, 22, 18, 18, 13

panels = [
    {
        "file": "probe_general.pdf",
        "labels": ["Summary", "RAG", "MemoProAgent", "MemoProAgent\n+RL"],
        "win": [1.0, 11.0, 41.0, 49.0],
        "str": [0.0, 0.0, 37.0, 41.0],
        "ylabel": "Perfect (%)",
        "ylim": (0, 64),
        "legend_loc": "upper left",
    },
    {
        "file": "probe_negative.pdf",
        "labels": ["Summary", "RAG", "MemoProAgent", "MemoProAgent\n+RL"],
        "win": [96.0, 77.3, 15.3, 14.0],
        "str": [97.3, 84.0, 15.3, 14.7],
        "ylabel": "false-trigger rate (%)",
        "ylim": (0, 112),
        "legend_loc": "upper right",
    },
    {
        "file": "probe_ablation.pdf",
        "labels": ["Full", "w/o RL", "w/o gate", "w/o struct.", "w/o hist."],
        "win": [45.3, 37.3, 24.0, 20.7, 8.0],
        "str": [42.7, 35.3, 20.0, 18.0, 5.3],
        "ylabel": "Perfect (%)",
        "ylim": (0, 55),
        "legend_loc": "upper right",
    },
]

width = 0.4
for p in panels:
    fig, ax = plt.subplots(figsize=(6.0, 5.6))
    labels = p["labels"]
    x = np.arange(len(labels))
    win = np.array(p["win"], dtype=float)
    strv = np.array(p["str"], dtype=float)

    ax.bar(x - width/2, win, width, color=C_WIN, edgecolor="white", linewidth=0,
           hatch=H_WIN, label="Windowed", zorder=3)
    ax.bar(x + width/2, strv, width, color=C_STR, edgecolor="white", linewidth=0,
           hatch=H_STR, label="Streaming", zorder=3)

    for xi, v in zip(x - width/2, win):
        if not np.isnan(v):
            ax.text(xi, v + p["ylim"][1]*0.012, f"{v:.1f}", ha="center", va="bottom",
                    fontsize=VAL_FS, color="#33414f", fontweight="bold")
    for xi, v in zip(x + width/2, strv):
        if not np.isnan(v):
            ax.text(xi, v + p["ylim"][1]*0.012, f"{v:.1f}", ha="center", va="bottom",
                    fontsize=VAL_FS, color="#33414f", fontweight="bold")

    ax.set_xticks(x)
    ax.set_xticklabels(labels, fontsize=TICK_FS, rotation=18, ha="right")
    ax.set_ylabel(p["ylabel"], fontsize=LABEL_FS)
    ax.set_ylim(*p["ylim"])
    for spine in ax.spines.values():
        spine.set_visible(True); spine.set_linewidth(1.0)
    ax.grid(axis="y", alpha=0.25, linewidth=0.6, zorder=0)
    ax.set_axisbelow(True)
    ax.tick_params(axis="y", labelsize=TICK_FS)
    ax.tick_params(axis="x", length=0)
    ax.legend(loc=p.get("legend_loc", "upper right"), fontsize=LEG_FS, framealpha=0.95,
              handletextpad=0.4, borderpad=0.3)
    fig.tight_layout()
    fig.savefig(HERE / p["file"], bbox_inches="tight")
    plt.close(fig)
    print("saved figures/" + p["file"])


==> figures/rag_failure_analysis.py <==
"""Qwen3.8-27B Naive-RAG failure-analysis panels for Section 6.2."""
from __future__ import annotations

from pathlib import Path
from typing import Callable

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

HERE = Path(__file__).resolve().parent

# Figure 7 palette and typography.
mpl.rcParams["hatch.linewidth"] = 1.0
C_WIN = "#3e5e7d"
C_STR = "#9c3d2e"
GRID = "#d7dde2"
TEXT = "#33414f"
LABEL_FS, TICK_FS, LEG_FS, ANNOT_FS = 22, 18, 16, 13

TOP_K = np.array([1, 2, 5, 10, 30, 50])
WIN_HIT = np.array([42.5, 64.0, 72.0, 75.5, 78.0, 77.5])
WIN_OVER = np.array([67.5, 87.0, 96.0, 97.0, 99.0, 99.0])
WIN_PERFECT = np.array([7.0, 4.0, 1.0, 1.0, 0.0, 0.0])
WIN_FIRES = np.array([3.58, 6.305, 10.11, 13.23, 16.425, 16.205])
STR_HIT = np.array([53.5, 69.5, 79.0, 82.0, 84.5, 87.0])
STR_OVER = np.array([90.0, 96.0, 98.5, 99.0, 98.5, 99.5])
STR_PERFECT = np.array([1.0, 1.0, 0.5, 0.0, 0.0, 0.0])
STR_FIRES = np.array([10.17, 16.47, 23.0, 26.09, 30.36, 33.8])

# Table 5: (over-trigger, content HIT).
GPM_WIN = (22.3, 54.6)
GPM_STR = (32.8, 60.0)
GPM_WIN_RL = (13.5, 54.0)
GPM_STR_RL = (25.3, 60.4)


def x_transform(over: np.ndarray | float) -> np.ndarray:
    values = np.asarray(over, dtype=float)
    return -np.log10(1.0 - values / 100.0)


# Piecewise-linear HIT axis: compress 50-70 and strongly compress 70-90.
Y_KNOTS = ([40.0, 50.0, 70.0, 90.0], [0.0, 1.2, 1.7, 1.9])


def y_transform(hit: np.ndarray | float) -> np.ndarray:
    return np.interp(np.asarray(hit, dtype=float), *Y_KNOTS)


def style_axis(ax: plt.Axes) -> None:
    for spine in ax.spines.values():
        spine.set_visible(True)
        spine.set_linewidth(1.0)
        spine.set_color("#687984")
    ax.grid(True, color=GRID, alpha=0.62, linewidth=0.7, zorder=0)
    ax.set_axisbelow(True)
    ax.tick_params(axis="both", labelsize=TICK_FS)
    ax.set_box_aspect(1)


def plot_tradeoff(ax: plt.Axes) -> None:
    ax.plot(
        x_transform(WIN_OVER),
        y_transform(WIN_HIT),
        color=C_WIN,
        marker="o",
        markersize=7.5,
        linewidth=2.0,
        markeredgecolor="white",
        markeredgewidth=0.8,
        zorder=3,
    )
    ax.plot(
        x_transform(STR_OVER),
        y_transform(STR_HIT),
        color=C_STR,
        marker="s",
        markersize=7.2,
        linewidth=2.0,
        markeredgecolor="white",
        markeredgewidth=0.8,
        zorder=3,
    )

    # Direction-of-k arrows on the first (longest) segment of each RAG curve.
    for over, hit, color in ((WIN_OVER, WIN_HIT, C_WIN), (STR_OVER, STR_HIT, C_STR)):
        x0, y0 = x_transform(over[0]), y_transform(hit[0])
        x1, y1 = x_transform(over[1]), y_transform(hit[1])
        ax.annotate(
            "",
            xy=(x0 + 0.62 * (x1 - x0), y0 + 0.62 * (y1 - y0)),
            xytext=(x0 + 0.38 * (x1 - x0), y0 + 0.38 * (y1 - y0)),
            arrowprops={"arrowstyle": "-|>", "color": color, "linewidth": 0, "mutation_scale": 18,
                        "shrinkA": 0, "shrinkB": 0},
            zorder=5,
        )

    gpm_points = [
        (GPM_WIN, C_WIN, "D", True),
        (GPM_STR, C_STR, "s", True),
        (GPM_WIN_RL, C_WIN, "D", False),
        (GPM_STR_RL, C_STR, "s", False),
    ]
    for (over, hit), color, marker, filled in gpm_points:
        ax.scatter(
            x_transform(over),
            y_transform(hit),
            marker=marker,
            s=90,
            facecolor=color if filled else "white",
            edgecolor="white" if filled else color,
            linewidth=0.9 if filled else 1.8,
            zorder=6,
        )

    win_offsets = [(0, -14), (0, -14), (-14, 3), (-8, 12), (-15, -9), (14, -9)]
    str_offsets = [(0, 13), (11, -11), (0, -14), (14, -2), (-14, 3), (0, -14)]
    for k, x, y, offset in zip(TOP_K, x_transform(WIN_OVER), y_transform(WIN_HIT), win_offsets):
        ax.annotate(str(k), (x, y), xytext=offset, textcoords="offset points", ha="center", va="center", fontsize=ANNOT_FS, color=TEXT)
    for k, x, y, offset in zip(TOP_K, x_transform(STR_OVER), y_transform(STR_HIT), str_offsets):
        ax.annotate(str(k), (x, y), xytext=offset, textcoords="offset points", ha="center", va="center", fontsize=ANNOT_FS, color=TEXT)

    x_ticks = np.array([20.0, 70.0, 90.0, 97.0, 99.5])
    y_ticks = np.array([40.0, 70.0, 90.0])
    ax.set_xticks(x_transform(x_ticks), [f"{value:g}" for value in x_ticks])
    ax.set_yticks(y_transform(y_ticks), [f"{value:g}" for value in y_ticks])
    ax.set_xlim(x_transform(13.5) - 0.07, x_transform(99.65))
    ax.set_ylim(y_transform(40.0), y_transform(90.0))
    ax.set_xlabel("Over-trigger (%)", fontsize=LABEL_FS)
    ax.set_ylabel("HIT (%)", fontsize=LABEL_FS)
    style_axis(ax)
    ax.annotate(
        "",
        xy=(0.03, 0.94),
        xytext=(0.23, 0.78),
        xycoords="axes fraction",
        textcoords="axes fraction",
        arrowprops={
            "arrowstyle": "-|>",
            "color": "#138d75",
            "linewidth": 1.8,
            "mutation_scale": 14,
            "shrinkA": 0,
            "shrinkB": 2,
        },
        zorder=8,
    )
    ax.text(
        0.14,
        0.88,
        "Better",
        transform=ax.transAxes,
        ha="left",
        va="center",
        fontsize=ANNOT_FS + 2,
        fontweight="bold",
        color="#138d75",
        zorder=8,
    )

    handles = [
        Line2D([0], [0], color=C_WIN, marker="o", markersize=6.5, linewidth=2.0, markeredgecolor="white", label="RAG-W"),
        Line2D([0], [0], color=C_STR, marker="s", markersize=6.5, linewidth=2.0, markeredgecolor="white", label="RAG-S"),
        Line2D([0], [0], color="none", marker="D", markersize=7.0, markerfacecolor=C_WIN, markeredgecolor="white", label="MemoProAgent-W"),
        Line2D([0], [0], color="none", marker="s", markersize=7.0, markerfacecolor=C_STR, markeredgecolor="white", label="MemoProAgent-S"),
        Line2D([0], [0], color="none", marker="D", markersize=7.0, markerfacecolor="white", markeredgecolor=C_WIN, markeredgewidth=1.5, label="MemoProAgent-W+RL"),
        Line2D([0], [0], color="none", marker="s", markersize=7.0, markerfacecolor="white", markeredgecolor=C_STR, markeredgewidth=1.5, label="MemoProAgent-S+RL"),
    ]
    ax.legend(
        handles=handles,
        loc="lower right",
        ncol=2,
        fontsize=12,
        framealpha=0.95,
        edgecolor="#b9c3ca",
        columnspacing=0.7,
        handletextpad=0.3,
        borderpad=0.3,
    )


def plot_series(
    ax: plt.Axes,
    windowed: np.ndarray,
    streaming: np.ndarray,
    ylabel: str,
    ylim: tuple[float, float],
    yticks: list[float],
    value_format: Callable[[float], str],
) -> None:
    x = np.arange(len(TOP_K))
    ax.plot(
        x,
        windowed,
        color=C_WIN,
        marker="o",
        markersize=8.0,
        linewidth=2.4,
        markeredgecolor="white",
        markeredgewidth=0.9,
        label="Windowed",
        zorder=3,
    )
    ax.plot(
        x,
        streaming,
        color=C_STR,
        marker="s",
        markersize=7.7,
        linewidth=2.4,
        markeredgecolor="white",
        markeredgewidth=0.9,
        label="Streaming",
        zorder=3,
    )
    offset = (ylim[1] - ylim[0]) * 0.035
    for xi, value in zip(x, windowed):
        ax.text(xi, value + offset, value_format(value), ha="center", va="bottom", fontsize=ANNOT_FS, color=C_WIN, fontweight="bold")
    for xi, value in zip(x, streaming):
        ax.text(xi, value - offset, value_format(value), ha="center", va="top", fontsize=ANNOT_FS, color=C_STR, fontweight="bold")

    ax.set_xticks(x, [str(k) for k in TOP_K])
    ax.set_ylim(*ylim)
    ax.set_yticks(yticks)
    ax.set_xlabel("Retrieved passages (k)", fontsize=LABEL_FS)
    ax.set_ylabel(ylabel, fontsize=LABEL_FS)
    style_axis(ax)
    ax.legend(loc="best", fontsize=LEG_FS, framealpha=0.95, edgecolor="#b9c3ca", handletextpad=0.4, borderpad=0.3)


def save_panel(filename: str, plotter: Callable[[plt.Axes], None]) -> None:
    fig, ax = plt.subplots(figsize=(6.0, 5.6))
    plotter(ax)
    fig.tight_layout()
    fig.savefig(HERE / f"{filename}.pdf", bbox_inches="tight")
    fig.savefig(HERE / f"{filename}.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    save_panel("rag_failure_tradeoff", plot_tradeoff)
    save_panel(
        "rag_failure_perfect",
        lambda ax: plot_series(
            ax,
            WIN_PERFECT,
            STR_PERFECT,
            "PERFECT (%)",
            (-0.7, 8.3),
            [0, 2, 4, 6, 8],
            lambda value: f"{value:g}",
        ),
    )
    save_panel(
        "rag_failure_fires",
        lambda ax: plot_series(
            ax,
            WIN_FIRES,
            STR_FIRES,
            "Fires / clip",
            (0.0, 38.0),
            [0, 10, 20, 30, 40],
            lambda value: f"{value:.1f}",
        ),
    )


if __name__ == "__main__":
    main()


==> figures/rag_topk_tradeoff.py <==
"""Plot the Naive-RAG top-k content/over-trigger trade-off."""
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

HERE = Path(__file__).resolve().parent

TOP_K = np.array([1, 2, 5, 10, 30, 50])
WINDOWED_HIT = np.array([42.5, 64.0, 72.0, 75.5, 78.0, 77.5])
WINDOWED_OVER = np.array([67.5, 87.0, 96.0, 97.0, 99.0, 99.0])
STREAMING_HIT = np.array([53.5, 69.5, 79.0, 82.0, 84.5, 87.0])
STREAMING_OVER = np.array([90.0, 96.0, 98.5, 99.0, 98.5, 99.5])

# Table 5 values: windowed and streaming GPM harnesses.
GPM_WINDOWED = (27.5, 61.8)
GPM_STREAMING = (36.9, 66.4)
GPM_WINDOWED_RL = (18.5, 61.6)
GPM_STREAMING_RL = (27.0, 64.9)


def x_transform(over: np.ndarray | float) -> np.ndarray:
    values = np.asarray(over, dtype=float)
    return -np.log10(1.0 - values / 100.0)


def y_transform(hit: np.ndarray | float) -> np.ndarray:
    values = np.asarray(hit, dtype=float)
    return np.log1p(values - 40.0)


def annotate_k(
    ax: plt.Axes,
    over: np.ndarray,
    hit: np.ndarray,
    offsets: list[tuple[float, float]],
) -> None:
    for k, x, y, offset in zip(TOP_K, x_transform(over), y_transform(hit), offsets):
        ax.annotate(
            f"k={k}",
            (x, y),
            xytext=offset,
            textcoords="offset points",
            fontsize=7.5,
            color="#263238",
            ha="center",
            va="center",
        )


def main() -> None:
    plt.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 9,
            "axes.labelsize": 10,
            "axes.linewidth": 0.9,
            "xtick.labelsize": 8.5,
            "ytick.labelsize": 8.5,
            "legend.fontsize": 7.8,
        }
    )

    fig, ax = plt.subplots(figsize=(4.15, 4.15))
    windowed_color = "#2474A6"
    streaming_color = "#C77C18"
    gpm_color = "#C62828"

    ax.plot(
        x_transform(WINDOWED_OVER),
        y_transform(WINDOWED_HIT),
        color=windowed_color,
        marker="o",
        markersize=5.2,
        linewidth=1.45,
        markeredgecolor="white",
        markeredgewidth=0.65,
        zorder=3,
    )
    ax.plot(
        x_transform(STREAMING_OVER),
        y_transform(STREAMING_HIT),
        color=streaming_color,
        marker="^",
        markersize=5.7,
        linewidth=1.45,
        markeredgecolor="white",
        markeredgewidth=0.65,
        zorder=3,
    )

    ax.scatter(
        x_transform(GPM_WINDOWED[0]),
        y_transform(GPM_WINDOWED[1]),
        color=gpm_color,
        marker="D",
        s=56,
        edgecolor="white",
        linewidth=0.8,
        zorder=5,
    )
    ax.scatter(
        x_transform(GPM_STREAMING[0]),
        y_transform(GPM_STREAMING[1]),
        color=gpm_color,
        marker="s",
        s=58,
        edgecolor="white",
        linewidth=0.8,
        zorder=5,
    )
    ax.scatter(
        x_transform(GPM_WINDOWED_RL[0]),
        y_transform(GPM_WINDOWED_RL[1]),
        facecolor="white",
        edgecolor=gpm_color,
        marker="D",
        s=58,
        linewidth=1.5,
        zorder=6,
    )
    ax.scatter(
        x_transform(GPM_STREAMING_RL[0]),
        y_transform(GPM_STREAMING_RL[1]),
        facecolor="white",
        edgecolor=gpm_color,
        marker="s",
        s=60,
        linewidth=1.5,
        zorder=6,
    )

    annotate_k(
        ax,
        WINDOWED_OVER,
        WINDOWED_HIT,
        [(-2, -11), (-1, -11), (-1, -11), (-2, -11), (-12, -11), (12, -11)],
    )
    annotate_k(
        ax,
        STREAMING_OVER,
        STREAMING_HIT,
        [(-2, 11), (-2, 11), (-10, 11), (8, 11), (-8, 11), (4, 11)],
    )

    x_ticks = np.array([20.0, 50.0, 70.0, 90.0, 97.0, 99.5])
    y_ticks = np.array([40.0, 50.0, 70.0, 90.0])
    ax.set_xticks(x_transform(x_ticks), [f"{value:g}" for value in x_ticks])
    ax.set_yticks(y_transform(y_ticks), [f"{value:g}" for value in y_ticks])
    ax.set_xlim(x_transform(15.0), x_transform(99.65))
    ax.set_ylim(y_transform(40.0), y_transform(90.0))
    ax.set_xlabel("Over-trigger rate (%)  ↓")
    ax.set_ylabel("Content HIT (%)  ↑")

    ax.grid(True, color="#DCE3E8", linewidth=0.55, alpha=0.75, zorder=0)
    ax.set_axisbelow(True)
    for spine in ax.spines.values():
        spine.set_color("#60727E")

    # Matplotlib fills multi-column legends by columns, so pair W/S row-wise.
    legend_items = [
        Line2D(
            [0],
            [0],
            color=windowed_color,
            marker="o",
            markersize=5.2,
            linewidth=1.45,
            markeredgecolor="white",
            label="Naive RAG-W",
        ),
        Line2D(
            [0],
            [0],
            color="none",
            marker="D",
            markersize=6.2,
            markerfacecolor=gpm_color,
            markeredgecolor="white",
            label="GPM-W",
        ),
        Line2D(
            [0],
            [0],
            color="none",
            marker="D",
            markersize=6.2,
            markerfacecolor="white",
            markeredgecolor=gpm_color,
            markeredgewidth=1.4,
            label="GPM-W + RL",
        ),
        Line2D(
            [0],
            [0],
            color=streaming_color,
            marker="^",
            markersize=5.7,
            linewidth=1.45,
            markeredgecolor="white",
            label="Naive RAG-S",
        ),
        Line2D(
            [0],
            [0],
            color="none",
            marker="s",
            markersize=6.4,
            markerfacecolor=gpm_color,
            markeredgecolor="white",
            label="GPM-S",
        ),
        Line2D(
            [0],
            [0],
            color="none",
            marker="s",
            markersize=6.4,
            markerfacecolor="white",
            markeredgecolor=gpm_color,
            markeredgewidth=1.4,
            label="GPM-S + RL",
        ),
    ]
    ax.legend(
        handles=legend_items,
        loc="lower right",
        frameon=True,
        framealpha=0.96,
        edgecolor="#B8C4CB",
        ncol=2,
        columnspacing=0.9,
        handlelength=1.7,
        handletextpad=0.45,
        borderpad=0.55,
    )

    fig.tight_layout(pad=0.8)
    fig.savefig(HERE / "rag_topk_tradeoff.pdf", bbox_inches="tight")
    fig.savefig(HERE / "rag_topk_tradeoff.png", dpi=240, bbox_inches="tight")


if __name__ == "__main__":
    main()

